Self-Binarizing Networks

We present a method to train self-binarizing neural networks, that is, networks that evolve their weights and activations during training to become binary. To obtain similar binary networks, existing methods rely on the sign activation function. This function, however, has no gradients for non-zero values, which makes standard backpropagation impossible. To circumvent the difficulty of training a network relying on the sign activation function, these methods alternate between floating-point and binary representations of the network during training, which is sub-optimal and inefficient. We approach the binarization task by training on a unique representation involving a smooth activation function, which is iteratively sharpened during training until it becomes a binary representation equivalent to the sign activation function. Additionally, we introduce a new technique to perform binary batch normalization that simplifies the conventional batch normalization by transforming it into a simple comparison operation. This is unlike existing methods, which are forced to the retain the conventional floating-point-based batch normalization. Our binary networks, apart from displaying advantages of lower memory and computation as compared to conventional floating-point and binary networks, also show higher classification accuracy than existing state-of-the-art methods on multiple benchmark datasets.

==> images/tanhing.m <==
fsz = 20 %font size
lw = 3;

beta_w = 2;
b = @(x, beta) 0.5 * tanh(2 * beta * x - beta * beta_w);
t = @(x, beta) -0.5 * tanh(-2 * beta * x - beta * beta_w);
total = @(x, beta) b(x, beta) + t(x, beta);

fplot(@(x) total(x, 1), [-1 1], 'Linewidth', lw)
hold on
fplot(@(x) total(x, 2), [-1 1], 'Linewidth', lw)
hold on
fplot(@(x) total(x, 10), [-1 1], 'Linewidth', lw)
hold on
fplot(@(x) total(x, 100), [-1 1], 'Linewidth', lw)
axis off
legend

%%
lw = 3;

total = @(x, beta) tanh(beta * x);
fplot(@(x) total(x, 1), [-1 1], 'Linewidth', lw)
hold on
fplot(@(x) total(x, 2), [-1 1], 'Linewidth', lw)
hold on
fplot(@(x) total(x, 10), [-1 1], 'Linewidth', lw)
hold on
fplot(@(x) total(x, 100), [-1 1], 'Linewidth', lw)
ax = gca;
ax.XAxisLocation = 'origin';
ax.YAxisLocation = 'origin';

ylim([-1.5, 1.5]);
yticks([-1., 0, 1.]);
xticks([-1., 0, 1.]);

legend('Location','northwest')

%% HARD TANH
fplot(@(x) -x./x, [-2, -1], 'color', 'blue', 'linewidth', 3);
hold on
fplot(@(x) x, [-1, 1], 'color', 'blue', 'linewidth', 3);
hold on
fplot(@(x) x./x, [1, 2], 'color', 'blue', 'linewidth', 3);
ylim([-1.5, 1.5]);
yticks([-1., 0, 1.]);
xticks([-1., 0, 1.]);
ax = gca;
ax.XAxisLocation = 'origin';
ax.YAxisLocation = 'origin';
% saveas(gca,'HardTanh','epsc')
% saveas(gca,'HardTanh.pdf')

%% HARD TANH DERIVATIVE
figure;
fplot(@(x) x * 0, [-2, -1], 'color', 'blue', 'linewidth', 3);
hold on
fplot(@(x) x./x, [-1, 1], 'color', 'blue', 'linewidth', 3);
hold on
fplot(@(x) x*0, [1, 2], 'color', 'blue', 'linewidth', 3);
ylim([-1.5, 1.5]);
yticks([-1., 0, 1.]);
xticks([-1., 0, 1.]);
ax = gca;
ax.XAxisLocation = 'origin';
ax.YAxisLocation = 'origin';
% saveas(gcf,'HardSech','epsc')
% saveas(gcf,'HardSech.pdf')

%% TANH
figure;
fplot(@(x) tanh(x), [-2, 2], 'color', 'blue', 'linewidth', 3);
ylim([-1.5, 1.5]);
yticks([-1., 0, 1.]);
xticks([-1., 0, 1.]);
ax = gca;
ax.XAxisLocation = 'origin';
ax.YAxisLocation = 'origin';
% saveas(gcf,'Tanh','epsc')
% saveas(gcf,'Tanh.pdf')

%% TANH DERIVATIVE
figure;
fplot(@(x) 1 - tanh(x).^2, [-2, 2], 'color', 'blue', 'linewidth', 3);
ylim([-1.5, 1.5]);
yticks([-1., 0, 1.]);
xticks([-1., 0, 1.]);
ax = gca;
ax.XAxisLocation = 'origin';
ax.YAxisLocation = 'origin';
% saveas(gcf,'Sech','epsc')
% saveas(gcf,'Sech.pdf','epsc')


%% SIGN
figure;
fplot(@(x) sign(x), [-2, 2], 'color', 'blue', 'linewidth', 3);
ylim([-1.2, 1.2]);
yticks([-1., 0, 1.]);
xticks([-1., 0, 1.]);
ax = gca;
ax.XAxisLocation = 'origin';
ax.YAxisLocation = 'origin';
% legend('sign(x)', 'location', 'northwest')
set(gca,'FontSize',fsz);
grid on;
saveas(gca,'sign.pdf')

%% DIRAC
figure;
fplot(@(x) (x == 0) * 100, [-2, 2], 'color', 'blue', 'linewidth', 3);
ylim([-1.8, 20]);
yticks([0, 10, 20]);
xticks([-1., 0, 1.]);
ax = gca;
ax.XAxisLocation = 'origin';
ax.YAxisLocation = 'origin';
% legend('\delta(x)', 'location', 'northwest')
set(gca,'FontSize',fsz);
grid on;
saveas(gca,'dirac.pdf')

%% TANH MULTI
figure;
fplot(@(x) tanh(x), [-2, 2], 'color', 'blue', 'linewidth', 3);
hold on
fplot(@(x) tanh(5*x), [-2, 2], 'color', 'green', 'linewidth', 3);
hold on
fplot(@(x) tanh(20*x), [-2, 2], 'color', 'red', 'linewidth', 3);
ylim([-1.2, 1.2]);
yticks([-1., 0, 1.]);
xticks([-1., 0, 1.]);
ax = gca;
ax.XAxisLocation = 'origin';
ax.YAxisLocation = 'origin';
% legend('tanh(x)', 'tanh(5x)', 'tanh(20x)', 'location', 'northwest')
legend({'$\nu = 1$', '$\nu=5$', '$\nu=20$'}, 'location', 'northwest','Interpreter','latex', 'Fontsize', fsz);
set(gca,'FontSize',fsz);
grid on;
saveas(gca,'tanhs.pdf');

%% TANH DERIVATIVE
figure;
fplot(@(x) 1 - tanh(x).^2, [-2, 2], 'color', 'blue', 'linewidth', 3);
hold on
fplot(@(x) 5 * (1 - tanh(5 * x).^2), [-2, 2], 'color', 'green', 'linewidth', 3);
hold on
fplot(@(x) 20 * (1 - tanh(20 * x).^2), [-2, 2], 'color', 'red', 'linewidth', 3);
ylim([-1.8, 20]);
yticks([0, 10, 20]);
xticks([-1., 0, 1.]);
ax = gca;
ax.XAxisLocation = 'origin';
ax.YAxisLocation = 'origin';
% legend({'$\frac{d\tanh(x)}{dx}$', '$\frac{d\tanh(5x)}{dx}$', '$\frac{d\tanh(20x)}{dx}$'}, 'location', 'northwest','Interpreter','latex', 'Fontsize', fsz);
% legend({'$\frac{d}{dx}\tanh(x)$', '$\frac{d}{dx}\tanh(5x)$', '$\frac{d}{dx}\tanh(20x)$'}, 'location', 'northwest','Interpreter','latex', 'Fontsize', fsz);
legend({'$\nu = 1$', '$\nu=5$', '$\nu=20$'}, 'location', 'northwest','Interpreter','latex', 'Fontsize', fsz);
legend boxoff;
grid on;
set(gca,'FontSize',fsz);
saveas(gca,'sechs.pdf')
